AD-MERCS: Modeling Normality and Abnormality in Unsupervised Anomaly Detection

Most anomaly detection systems try to model normal behavior and assume anomalies deviate from it in diverse manners. However, there may be patterns in the anomalies as well. Ideally, an anomaly detection system can exploit patterns in both normal and anomalous behavior. In this paper, we present AD-MERCS, an unsupervised approach to anomaly detection that explicitly aims at doing both. AD-MERCS identifies multiple subspaces of the instance space within which patterns exist, and identifies conditions (possibly in other subspaces) that characterize instances that deviate from these patterns. Experiments show that this modeling of both normality and abnormality makes the anomaly detector performant on a wide range of types of anomalies. Moreover, by identifying patterns and conditions in (low-dimensional) subspaces, the anomaly detector can provide simple explanations of why something is considered an anomaly. These explanations can be both negative (deviation from some pattern) as positive (meeting some condition that is typical for anomalies).

==> algo/compute-scores.py <==
def compute_instance_scores(dataset $\dataset$, contexts $\contexts$, typical behaviors $\behaviors$, context scores $\cscores$, instance inhibition $\gamma_{\delta}$):
    for $\instance \in \dataset$:
        $r = \relevantctxt$
        $I = \{\civotebl | \ctxt \in r \land \cscore \in \cscores \land \omega_j \in \behaviors\}$
        $\iscore$ = noisy_or($I, \gamma_{\delta}$)
        $\Delta = \iscores \cup \{\iscore\}$
    return instance scores $\iscores$
    
def compute_context_scores(dataset $\dataset$, contexts $\contexts$, instance scores $\iscores$, context inhibition $\gamma_{\lambda}$):
    for $\ctxt \in \contexts$:
        $r = \relevantinst$
        $I = \{1-\iscore | \instance \in r \land \iscore \in \iscores\}$
        $\cscore$ = 1 - noisy_or($I, \gamma_{\lambda}$)
        $\cscores = \cscores \cup \{\cscore\}$ 
    return context scores $\cscores$
    
def noisy_or($I, \gamma$):
    return $1 - \prod_{i \in I} (1 - i \cdot \gamma)$

==> algo/discover-contexts.py <==
def discover_contexts(dataset $\dataset$, attributes $\attributes$):
  $\mercsmodel=\emptyset,\contexts=\emptyset$
  for $\targetattribute \in \mathcal{A}$:
    $\tree=$ learn_tree($\dataset$, inputs=$\attributes \setminus \targetattribute$, outputs=$\{\targetattribute\}$)
    $\mercsmodel= \mercsmodel \cup \{\tree\}$
    for $\leaf \in \tree$:  # for each leaf node in $\tree$
      $\ctxt^t = \{\instance \in \dataset | \,\texttt{instance\_in\_node}(\instance, \leaf) \}$
      $\contexts = \contexts \cup \{\ctxt^t\}$
  return MERCS model $\mercsmodel$, contexts $\contexts$

==> algo/explain-new.py <==
def explain_context(context $\ctxt$):
    $\lambda_j$ = get_context_score($\ctxt, \cscores$)
    $\omega_j$ = get_typical_behavior($\ctxt, \behaviors$)
    $d_j$ = get_description($\ctxt, \mercsmodel$)
    return description $d_j$, typical behavior $\omega_j$, context score $\lambda_j$
    
def explain_instance_in_context(instance $\instance$, context $\ctxt$):
    $v_i$ = get_vote($\instance, \ctxt$)
    $b_i$ = get_behavior($\instance, \ctxt$)
    $\contextexpl$ = explain_context($\ctxt$)
    return vote $v_i$, instance behavior $b_i$, context explanation $\contextexpl$
    
def explain_instance(instance $\instance$):
    $\delta_i$ = get_instance_score($\instance, \iscores$)
    $\mathcal{E} = \{\texttt{explain\_instance\_in\_context}(\instance, \ctxt) | \ctxt \in \contexts \land \instance \in \ctxt \} $
    return instance score $\delta_i$, per-context explanations $\mathcal{E}$



==> algo/explain.py <==
def explain_context(context $\ctxt$, model $\mercsmodel$, behaviors $\behaviors$, scores $\cscores$):
    $\lambda_j$ = get_context_score($\ctxt, \cscores$)
    $\omega_j$ = get_typical_behavior($\ctxt, \behaviors$)
    $d_j$ = get_description($\ctxt, \mercsmodel$)
    return description $d_j$, typical behavior $\omega_j$, context score $\lambda_j$

def explain_instance(instance $\instance$):
    $\delta_i$ = get_instance_score($\instance, \iscores$)
    $\mathcal{E} = \{\texttt{explain\_instance\_in\_context}(\instance, \ctxt) | \ctxt \in \contexts \land \instance \in \ctxt\}$
    $\mathcal{E}' = \{(\civote, \contextexpl) |  \civote > \tau\}$ # High-vote contexts only
    return instance-score $\delta_i$, context explanations $\mathcal{E}'$
    
def explain_instance_in_context(instance $\instance$, context $\ctxt$):
    $\civote$ = get_context_to_instance_vote($\instance, \ctxt$)
    $\contextexpl$ = explain_context($\ctxt, \mercsmodel, \behaviors, \cscores$)
    return vote $\civote$, context explanation $\contextexpl$

==> algo/main.py <==
$\mercsmodel, \contexts$ = discover_contexts($\dataset, \attributes$)
$\behaviors$ = model_typical_behavior($\mercsmodel, \contexts, \squashparameter$)
$\Lambda$ = init_context_scores($\contexts$) # Initially, all contexts are considered normal
for $i$ in range($n$):
  $\Delta$ = compute_instance_scores($\dataset, \contexts, \behaviors, \Lambda, \gamma_{\delta}$)
  $\Lambda$ = compute_context_scores($\dataset, \contexts, \Delta, \gamma_{\lambda}$)

==> algo/typical-behavior.py <==
def model_typical_behavior(model $\mercsmodel$, contexts $\contexts$, squash $\squashparameter$):
  $\behaviors = \emptyset$
  for $\ctxt^t \in \contexts$:
    $\parent =\texttt{get\_parent\_context}(\mercsmodel, \ctxt^t)$
    if impurity($\ctxt^t$) < impurity($\parent$):
      $\kde = \texttt{do\_kde}(\{\instance^t | \instance \in \ctxt^t \})$
    else:
      $\kde = \texttt{do\_kde}(\{\instance^t | \instance \in \parent \})$
    $\omega_j$ = normalize_kde($\kde, \squashparameter$) # Eq. 1
    $\behaviors = \behaviors \cup \{\omega_j\}$
  return typical behavior $\behaviors$

==> algo/typical-behavior_old.py <==
def model_typical_behavior($\mercsmodel, \contexts, \squashparameter$):
  $\behaviors = \emptyset$
  for $\ctxt^t \in \contexts$:
    $\leaf, \parent =\texttt{get\_leaf\_and\_parent\_node}(\mercsmodel, \ctxt^t)$
    if impurity($\leaf$) < impurity($\parent$):
      $\kde = \texttt{do\_kde}(\{\instance^t | \instance \in \ctxt^t \})$
    else:
      $\kde = \texttt{do\_kde}(\{\instance^t | \instance \in \dataset \land \texttt{instance\_in\_node}(\instance,\parent)\})$
    $\omega_j$ = normalize_kde($\kde, \squashparameter$)
    $\behaviors = \behaviors \cup \{\omega_j\}$
  return $\behaviors$
